Non-Majorana states yield nearly quantized conductance in superconductor-semiconductor nanowire devices

Conductance at zero source-drain voltage bias in InSb nanowire/NbTiN superconductor devices exhibits peaks that are close to a quantized value of $2e^2/h$. The nearly quantized resonances evolve in the tunnel barrier strength, magnetic field and magnetic field orientation in a way consistent with Majorana zero modes. Our devices feature two tunnel probes on both ends of the nanowire separated by a 400 nm nanowire segment covered by the superconductor. We only find nearly quantized zero bias peaks localized to one end of the nanowire, while conductance dips are observed for the same parameters on the other end. This undermines the Majorana explanation as Majorana modes must come in pairs. We do identify states delocalized from end to end near zero magnetic field and at higher electron density, which is not in the basic Majorana regime. We lay out procedures for assessing the nonlocality of subgap wavefunctions and provide a classification of nanowire bound states based on their localization.

==> anc/Paper_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Initialize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# make sure qtplotter.py is in the same folder as this notebook\n",
    "# Environment needs matplotlib, scipy, ipympl\n",
    "from qtplotter import *\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Some functions of qtplotter\n",
    "\n",
    "print('The functions:')\n",
    "print('Operation:', end = '')\n",
    "print([i for i in dir(Operation) if not i.startswith('__')])\n",
    "print('Data:', end = '')\n",
    "print([i for i in dir(Data2d) if not i.startswith('__')])\n",
    "print('Painter:', end = '')\n",
    "print([i for i in dir(Painter) if not i.startswith('__')])\n",
    "print('High level:', end = '')\n",
    "print(['read2d', 'plot', 'play'])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '' # data file path"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Interact with the data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Main Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Select data to play around for main figures\n",
    "s = ['Fig1c', 'Fig1d', 'Fig2a', 'Fig2d', 'Fig2f', 'Fig3a', 'Fig3b', 'Fig4a', 'Fig4b', 'Fig5a', 'Fig5b'] \n",
    "fig_data = path + '%s.mtx'%(s[0]) # It can also be replaced with eg. Fig1c\n",
    "play(fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Supplementary figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Select data to play around for main figures\n",
    "s2 = ['Figs2a', 'Figs2b']\n",
    "s3 = ['Figs3a', 'Figs3b', 'Figs3d', 'Figs3e']\n",
    "s4 = ['Figs4c', 'Figs4d', 'Figs4e', 'Figs4f']\n",
    "s5 = ['Figs5a', 'Figs5b', 'Figs5c', 'Figs5d', 'Figs5e', 'Figs5f', 'Figs5g', 'Figs5h', 'Figs5i', 'Figs5j']\n",
    "s6 = ['Figs6a', 'Figs6b', 'Figs6c', 'Figs6d']\n",
    "s7 = ['Figs7a', 'Figs7b', 'Figs7c', 'Figs7d']\n",
    "s8 = ['Figs8a1', 'Figs8a2', 'Figs8b1', 'Figs8b2', 'Figs8c1', 'Figs8c2', 'Figs8d1', 'Figs8d2']\n",
    "s9 = ['Figs9a', 'Figs9b']\n",
    "s10 = ['Figs10a1', 'Figs10a2', 'Figs10b1', 'Figs10b2', 'Figs10c1', 'Figs10c2', 'Figs10d1', 'Figs10d2', 'Figs10e1', 'Figs10e2', 'Figs10f1', 'Figs10f2']\n",
    "s11 = ['Figs11a', 'Figs11b']\n",
    "s12 = ['Figs12a', 'Figs12b']\n",
    "fig_data = path + '%s.mtx'%(s2[0])\n",
    "play(fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Static Figure plots"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Main Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "for s in ['Fig1c', 'Fig1d', 'Fig2a', 'Fig2d', 'Fig2f', 'Fig3a', 'Fig3b', 'Fig4a', 'Fig4b', 'Fig5a', 'Fig5b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot main figures separately"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Fig1c', 'Fig1d']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Fig2a', 'Fig2d', 'Fig2f']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Fig3a', 'Fig3b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Fig4a', 'Fig4b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Fig5a', 'Fig5b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Supplementary figures"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs2a', 'Figs2b']:\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs3a', 'Figs3b', 'Figs3d', 'Figs3e']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## We can plot S3 with costumized gamma value\n",
    "kw = {'gamma':60}#colorbar\n",
    "fig_data = path + '%s.mtx'%('Figs3b')\n",
    "print (fig_data)\n",
    "plot ('/Users/Kun/Downloads/Data/Figs3b.mtx', **kw)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs4c', 'Figs4d', 'Figs4e', 'Figs4f']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs5a', 'Figs5b', 'Figs5c', 'Figs5d', 'Figs5e', 'Figs5f', 'Figs5g', 'Figs5h', 'Figs5i', 'Figs5j']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs6a', 'Figs6b', 'Figs6c', 'Figs6d']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs7a', 'Figs7b', 'Figs7c', 'Figs7d']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs8a1', 'Figs8a2', 'Figs8b1', 'Figs8b2', 'Figs8c1', 'Figs8c2', 'Figs8d1', 'Figs8d2']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs9a', 'Figs9b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs10a1', 'Figs10a2', 'Figs10b1', 'Figs10b2', 'Figs10c1', 'Figs10c2', 'Figs10d1', 'Figs10d2', 'Figs10e1', 'Figs10e2', 'Figs10f1', 'Figs10f2']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs11a', 'Figs11b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Figure S12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in ['Figs12a', 'Figs12b']:\n",
    " fig_data = path + '%s.mtx'%(s)\n",
    " plot (fig_data)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/qtplotter.py <==
'''
It's a simpler, easier-to-access, notebook-based version of Rubenknex/qtplot. Most of the code is grabbed from qtplot.
The project is hosted on https://github.com/cover-me/qtplotter
'''
import os
import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
from urllib.request import urlopen
from scipy import ndimage
import ipywidgets as widgets
plt.rcParams['figure.facecolor'] = 'white'

# operation
class Operation:
    '''
    A collection of static methods for data operation.
    Methods with names start with '_': auxiliary operations.
    The rest: filters who modify the data directly! No returned values.
    Data shape: Any shape. Usually, it looks like: [x,y,w,...] and each of x,y,w,... is a 2d matrix.
    '''
    # auxiliary operations (begin with '_')
    @staticmethod
    def _create_kernel(x_dev, y_dev, cutoff, distr):
        distributions = {
            'gaussian': lambda r: np.exp(-(r**2) / 2.0),
            'exponential': lambda r: np.exp(-abs(r) * np.sqrt(2.0)),
            'lorentzian': lambda r: 1.0 / (r**2+1.0),
            'thermal': lambda r: np.exp(r) / (1 * (1+np.exp(r))**2)
        }
        func = distributions[distr]

        hx = int(np.floor((x_dev * cutoff) / 2.0))
        hy = int(np.floor((y_dev * cutoff) / 2.0))

        x = np.zeros(1) if x_dev==0 else np.linspace(-hx, hx, hx * 2 + 1) / x_dev
        y = np.zeros(1) if y_dev==0 else np.linspace(-hy, hy, hy * 2 + 1) / y_dev

        xv, yv = np.meshgrid(x, y)

        kernel = func(np.sqrt(xv**2+yv**2))
        kernel /= np.sum(kernel)

        return kernel

    @staticmethod
    def _get_quad(x):
        '''
        Calculate the patch corners for pcolormesh
        More discussion can be found here: https://cover-me.github.io/2019/02/17/Save-2d-data-as-a-figure.html, https://cover-me.github.io/2019/04/04/Save-2d-data-as-a-figure-II.html
        '''
        l0, l1 = x[:,[0]], x[:,[1]]
        r1, r0 = x[:,[-2]], x[:,[-1]]
        x = np.hstack((2*l0 - l1, x, 2*r0 - r1))
        t0, t1 = x[0], x[1]
        b1, b0 = x[-2], x[-1]
        x = np.vstack([2*t0 - t1, x, 2*b0 - b1])
        x = (x[:-1,:-1]+x[:-1,1:]+x[1:,:-1]+x[1:,1:])/4.  
        return x
    
    # filters
    @staticmethod
    def yderiv(d):
        '''
        y derivation, slightly different from qtplot
        https://en.wikipedia.org/wiki/Finite_difference_coefficient
        https://docs.scipy.org/doc/numpy/reference/generated/numpy.gradient.html
        '''
        y = d[1]
        z = d[2]
        dzdy0 = (z[1]-z[0])/(y[1]-y[0])
        dzdy1 = (z[-2]-z[-1])/(y[-2]-y[-1])
        z[1:-1] = (z[2:] - z[:-2])/(y[2:] - y[:-2])
        z[0] = dzdy0
        z[-1] = dzdy1
    
    @staticmethod
    def lowpass(d, x_width=0.5, y_height=0.5, method='gaussian'):
        """Perform a low-pass filter."""
        z = d[2]
        kernel = Operation._create_kernel(x_width, y_height, 7, method)
        z[:] = ndimage.filters.convolve(z, kernel)

    @staticmethod
    def scale(d,amp=[]):
        for i, ai in enumerate(amp):
            d[i] *= ai

    @staticmethod
    def offset(d,off=[]):
        for i, oi in enumerate(off):
            d[i] += oi

    @staticmethod
    def g_in_g2(d, rin):
        """z = z/(1-(z*Rin))/7.74809e-5. z: conductance in unit 'S', R in unit 'ohm' (SI units)"""
        G2 = 7.74809e-5#ohm^-1, 2e^2/h
        d[2] = d[2]/(1-(d[2]*rin))/G2

    @staticmethod
    def autoflip(d):
        '''
        Make the order of elements in x and y good for imshow() and filters
        '''
        x = d[0]
        y = d[1]
        xa = abs(x[0,0]-x[0,-1])
        xb = abs(x[0,0]-x[-1,0])
        ya = abs(y[0,0]-y[0,-1])
        yb = abs(y[0,0]-y[-1,0])
        if (xa<xb and yb<ya) or (xa>xb and yb<ya and yb/ya<xb/xa) or (xa<xb and yb>ya and ya/yb>xa/xb):
            d = np.transpose(d, (0, 2, 1))# swap axis 1 and 2
        x = d[0]#note: x y won't unpdate after d changes. There maybe nan in last lines of x and y.
        y = d[1]
        if x[0,0]>x[0,-1]:
            d = d[:,:,::-1]
        if y[0,0]>y[-1,0]:
            d = d[:,::-1,:]
        return d

# data
class Data2d:
    '''
    A collection of static methods loading/saving 2d data.
    The data can be 1d, 2d or 3d.
    '''
    @staticmethod
    def readMTX(fPath):
        '''
        read mtx files, which have the structure:
            Units, Dataset name, xname, xmin, xmax, yname, ymin, ymax, zname, zmin, zmax
            nx ny nz length
            [binary data....]
        mtx is created by Gary Steele, https://nsweb.tn.tudelft.nl/~gsteele/spyview/#mtx
        mtx files can be generated by spyview and qtplot
        mtx data is 3d (nx*ny*nz). However, we assume nz = 1 (which is always the case because we only get them from spyview and qtplot) for simplicity.
        '''
        if mpl.is_url(fPath):
            open2 = lambda url,mode: urlopen(url)
        else:
            open2 = open
        with open2(fPath, 'rb') as f:
            line1 = f.readline().decode().rstrip('\n\t\r')
            if line1.startswith('Units'):#MTX file
                _ = line1.split(',') 
                labels = [x.strip() for x in [_[2],_[5],_[8],_[1]]]#xname,yname,zname,dataset name
                line2 = f.readline().decode()
                shape = [int(x) for x in line2.split(' ')]#nx ny nz element_length_in_bytes
                x = np.linspace(float(_[3]),float(_[4]),shape[0])
                y = np.linspace(float(_[6]),float(_[7]),shape[1])
                z = np.linspace(float(_[9]),float(_[10]),shape[2])
                z,y,x = np.meshgrid(z,y,x,indexing='ij')
                dtp = np.float64 if shape[3] == 8 else np.float32#data type
                shape = shape[0:3]
                w = np.frombuffer(f.read(),dtype=dtp).reshape(shape).T
                if shape[2] == 1:#assume nz=1
                    return x[0],y[0],w[0],[labels[0],labels[1],labels[3]]

    @staticmethod
    def readDat(fPath,cols=[0,1,3],cook=None,a3=2,a3index=0,**kw):#kw are uselss parameters
        '''
        read .dat files generated by qtlab. (structure: https://github.com/cover-me/qtplot#dat-file-qtlab)
        If data is taken from a 3d scan, use a3 and a3index to get a 2D slice. a3 stands for "the third axis" which is perpendicular to the slicing plane.
        '''
        sizes = []# nx,ny,nz for each dimension of scan. Default a 3d scan (1D and 2D are also kinds of 3D).
        labels = []# labelx,labely,labelw
        if mpl.is_url(fPath):
            open2 = lambda url,mode: urlopen(url)
        else:
            open2 = open
        # read comments
        with open2(fPath, 'rb') as f:
            for line in f:
                line = line.decode()
                line = line.rstrip('\n\t\r')
                if line.startswith('#\tname'):
                    labels.append(line.split(': ', 1)[1])
                elif line.startswith('#\tsize'):
                    sizes.append(int(line.split(': ', 1)[1]))
                if len(line) > 0 and line[0] != '#':# where comments end
                    break
        # load data
        print('File: %s, cols: %s'%(os.path.split(fPath)[1],[labels[i] for i in cols]))
        d = np.loadtxt(fPath,usecols=cols)

        #assume this is data from a 3D scan, we call the element of D1/D2/D3 the point/line/page
        n_per_line = sizes[0]
        n_per_page = sizes[0]*sizes[1]
        n_dp = d.shape[0]# Real number of datapoints
        n_pg = int(np.ceil(float(n_dp)/n_per_page))# number of pages, it may be smaller than sizes[2] because sometimes the scan is interrupted by a user

        pivot = np.full((len(cols),n_per_page*n_pg), np.nan)# initialize with na.nan
        pivot[:,:n_dp] = d.T
        pivot = pivot.reshape([len(cols),n_pg,sizes[1],sizes[0]])

        # You have a 3D scan, you want to extract a 2D slice. a3 and a3index are the parameters for slicing
        if a3 == 0:#slice with x_index=const
            pivot = pivot[:,:,:,a3index]
        elif a3 == 1:#y_ind=const
            pivot = pivot[:,:,a3index,:]
        elif a3 == 2:#z_ind=const
            pivot = pivot[:,a3index,:,:]

        # remove nan lines in x,y,w...
        nans = np.isnan(pivot[0,:,0])
        pivot = pivot[:,~nans,:]

        # Some values in the last line of x and y may be nan. Recalculate these values. Keep w untouched.
        nans = np.isnan(pivot[0,-1,:])
        pivot[:2,-1,nans] = pivot[:2,-2,nans]*2.-pivot[:2,-3,nans]

        # autoflip for filters and imshow()
        pivot = Operation.autoflip(pivot)

        if cook:
            cook(pivot)

        x,y,w = pivot[:3]
        return x,y,w,[labels[cols[i]] for i in range(3)]
    
    @staticmethod
    def saveMTX2d(fpath,x,y,w,labels):
        with open(fpath, 'wb') as f:
            labels = [i.replace(',','_') for i in labels]#',' is forbidden
            xmin = x[0,0]#make sure this is real min! Guaranteed by Operation.autoflip() when importing the data.
            xmax = x[0,-1]
            ymin = y[0,0]
            ymax = y[-1,0]
            ny, nx = np.shape(y)
            f.write(('Units, %s,%s, %s, %s,%s, %s, %s,None(qtplotter), 0, 1\n'%(labels[2],labels[0],xmin,xmax,labels[1],ymin,ymax)).encode())#data_label,x_label,xmin,xmax,ylabel,ymin,ymax
            f.write(('%d %d 1 %d\n'%(nx,ny,w.dtype.itemsize)).encode())#dimensions nx,ny,nz=1,data_element_size
            w.T.ravel().tofile(f)

def read2d(fPath,**kw):
    '''
    Supported data types:
    .mtx, .dat
    1d, 2d, 3d scan. Returned data is 2d (slicing parameters are required if the file contains 3d data).
    local file, url
    '''
    if fPath.endswith('.mtx'):
        x,y,w,labels = Data2d.readMTX(fPath)
    elif fPath.endswith('.dat'):
        x,y,w,labels = Data2d.readDat(fPath,**kw)
    else:
        return
    return x,y,w,labels

# plot
class Painter:
    '''
    Static methods for 2d or 1d painting
    '''
    @staticmethod
    def get_default_ps():
        '''
        return a defult plot setting
        '''
        return {'labels':['','',''],'useImshow':True,'gamma':0,'gmode':'moveColor',
              'cmap':'seismic','vmin':None, 'vmax':None,'plotCbar':True}
    @staticmethod
    def plot2d(x,y,w,**kw):
        '''
        Plot 2D figure. We need this method because plotting 2d is not as easy as plotting 1d.
        imshow() and pcolormesh() should be used in different situations.
        For some interesting issues, check these links:
        https://cover-me.github.io/2019/02/17/Save-2d-data-as-a-figure.html
        https://cover-me.github.io/2019/04/04/Save-2d-data-as-a-figure-II.html
        '''
        #plot setting
        ps = Painter.get_default_ps()
        for i in ps:
            if i in kw:
                ps[i] = kw[i]
        if 'ax' in kw and 'fig' in kw:
            # sometimes you want to use your own ax
            fig = kw['fig']
            ax = kw['ax']
        else:
            # Publication quality first. Which means you don't want large figures with small fonts as those default figures.
            # dpi is set to 120 so the figure is enlarged for the mornitor.
            fig, ax = plt.subplots(figsize=(3.375,2),dpi=120)

        x1 = Operation._get_quad(x)# explained here: https://cover-me.github.io/2019/02/17/Save-2d-data-as-a-figure.html
        y1 = Operation._get_quad(y)
        imkw = {'cmap':ps['cmap'],'vmin':ps['vmin'],'vmax':ps['vmax']}
        gamma_real = 10.0**(ps['gamma'] / 100.0)# to be consistent with qtplot
        if gamma_real != 1:
            if ps['gmode']=='moveColor':# qtplot style
                imkw['cmap'] = Painter._get_cmap_gamma(imkw['cmap'],gamma_real,1024)
            else:# matplotlib default style
                imkw['norm'] = mpl.colors.PowerNorm(gamma=gamma_real)

        if ps['useImshow']:#slightly different from pcolormesh, especially if saved as vector formats. Imshow is better if it works. See the links in operation._get_quad() description.
            xy_range = (x1[0,0],x1[0,-1],y1[0,0],y1[-1,0])
            im = ax.imshow(w,aspect='auto',interpolation='none',origin='lower',extent=xy_range,**imkw)
        else:
            im = ax.pcolormesh(x1,y1,w,**imkw)

        if ps['plotCbar']:
            cbar = fig.colorbar(im,ax=ax)
            cbar.set_label(ps['labels'][2])
        else:
            cbar = None
        ax.set_xlabel(ps['labels'][0])
        ax.set_ylabel(ps['labels'][1])

    @staticmethod
    def plot1d(x,y,w,**kw):
        '''A simple 1d plot function'''
        ps = {'labels':['','','']}
        for i in ps:
            if i in kw:
                ps[i] = kw[i]
        if 'ax' in kw and 'fig' in kw:
            fig = kw['fig']
            ax = kw['ax']
        else:
            fig, ax = plt.subplots(figsize=(3.375,2),dpi=120)
        ax.plot(x[0],w[0])
        ax.set_xlabel(ps['labels'][0])
        ax.set_ylabel(ps['labels'][1])
    
    @staticmethod
    def _get_cmap_gamma(cname,g,n=256):
        '''Get a listed cmap with gamma'''
        cmap = mpl.cm.get_cmap(cname, n)
        cmap = mpl.colors.ListedColormap(cmap(np.linspace(0, 1, n)**g))
        return cmap
    
    @staticmethod
    def simpAx(ax=None,cbar=None,im=None,n=(None,None,None),pad=(-5,-15,-10)):
        '''Simplify the ticks'''
        if ax is None:
            ax = plt.gca()
        _min,_max = ax.get_xlim()
        if n[0] is not None:
            a = 10**(-n[0])
            _min = np.ceil(_min/a)*a
            _max = np.floor(_max/a)*a
            ax.set_xlim(_min,_max)
        ax.set_xticks([_min,_max])
        ax.xaxis.labelpad = pad[0]

        _min,_max = ax.get_ylim()
        if n[1] is not None:
            a = 10**(-n[1])
            _min = np.ceil(_min/a)*a
            _max = np.floor(_max/a)*a
            ax.set_ylim(_min,_max)
        ax.set_yticks([_min,_max])
        ax.yaxis.labelpad = pad[1]

        #assumes a vertical colorbar
        if cbar is None:
            if im:
                cbar = im.colorbar
            else:
                ims = [obj for obj in ax.get_children() if isinstance(obj, mpl.image.AxesImage) or isinstance(obj,mpl.collections.QuadMesh)]
                if ims:
                    im = ims[0]
                    cbar = im.colorbar
                else:
                    im,cbar = None, None
        if cbar is not None and im is not None:
            _min,_max = cbar.ax.get_ylim()
            label = cbar.ax.get_ylabel()
            if n[2] is not None:
                a = 10**(-n[2])
                _min = np.ceil(_min/a)*a
                _max = np.floor(_max/a)*a
                im.set_clim(_min,_max)
            cbar.set_ticks([_min,_max])
            cbar.ax.yaxis.labelpad = pad[2]
            cbar.ax.set_ylabel(label)  
    
def plot(fPath,**kw):
    '''Generate a 2d or 1d plot with customize parameters'''
    x,y,w,labels = read2d(fPath,**kw)
    if 'labels' not in kw:
        kw['labels'] = labels
    if len(x)==1:#1d data
        Painter.plot1d(x,y,w,**kw)
    else:
        Painter.plot2d(x,y,w,**kw)

# play
def play(path_or_url):
    if mpl.get_backend() == 'module://ipympl.backend_nbagg':
        print('You are in widget mode. If you don\'t like it, use "%matplotlib widget" and "%matplotlib inline" to switch between backends')
        Player(path_or_url)
    else:
        print('You are in inline mode. More features are availible in widget mode. You can use "%matplotlib widget" and "%matplotlib inline" to switch between backends')
        Player.play_inline(path_or_url)
        
class Player:
    def __init__(self,path_or_url,**kw):
        # data
        self.path = path_or_url
        x,y,w,labels = read2d(path_or_url,**kw)
        if 'labels' not in kw:
            kw['labels'] = labels

        self.x = x
        self.y = y
        self.w = w
        self.kw = kw

        x0 = x[0]
        y0 = y[:,0]
        xmin,xmax,dx = x[0,0],x[0,-1],x[0,1]-x[0,0]
        ymin,ymax,dy = y[0,0],y[-1,0],y[1,0]-y[0,0]
        wmin,wmax = np.min(w),np.max(w)
        dw = (wmax-wmin)/20
        
        # UI
        self.s_xpos = widgets.FloatSlider(value=(xmin+xmax)/2,min=xmin,max=xmax,step=dx,description='x')
        self.s_ypos = widgets.FloatSlider(value=(ymin+ymax)/2,min=ymin,max=ymax,step=dy,description='y')
        vb1 = widgets.VBox([self.s_xpos,self.s_ypos])
        self.s_gamma = widgets.IntSlider(value=0,min=-100,max=100,step=10,description='gamma')
        self.s_vlim = widgets.FloatRangeSlider(value=[wmin,wmax], min=wmin, max=wmax, step=dw, description='limit')
        self.c_cmap = widgets.Combobox(value='', placeholder='Choose or type', options=plt.colormaps(), description='colormap:', ensure_option=False, disabled=False)
        vb2 = widgets.VBox([self.s_gamma,self.s_vlim,self.c_cmap])
        self.b_expMTX = widgets.Button(description='To mtx')
        self.html_exp = widgets.HTML()
        vb3 = widgets.VBox([self.b_expMTX,self.html_exp])
        ui = widgets.Tab(children=[vb1,vb2,vb3])
        [ui.set_title(i,j) for i,j in zip(range(3), ['linecuts','color','export'])]
        display(ui)
        
        # figure
        fig, axs = plt.subplots(1,2,figsize=(6.5,2.5))#main plot and h linecut
        fig.canvas.header_visible = False
        fig.canvas.toolbar_visible = False
        fig.canvas.resizable = False
        
        plt.subplots_adjust(wspace=0.4,bottom=0.2)
        axs[1].yaxis.tick_right()
        axs[1].tick_params(axis='x', colors='tab:orange')
        axs[1].tick_params(axis='y', colors='tab:orange')
        axv = fig.add_axes(axs[1].get_position(), frameon=False)#ax vertical linecut
        axv.xaxis.tick_top()
        axv.tick_params(axis='x', colors='tab:blue')
        axv.tick_params(axis='y', colors='tab:blue')
        self.fig = fig
        self.ax = axs[0]
        self.axv = axv
        self.axh = axs[1]

        # plot 2D data
        g = self.s_gamma.value
        v0,v1 = self.s_vlim.value
        self.kw['gamma'],self.kw['vmin'],self.kw['vmax']=g,v0,v1
        Painter.plot2d(self.x,self.y,self.w,fig=self.fig,ax=self.ax,**self.kw)
        
        self.im = [obj for obj in self.ax.get_children() if isinstance(obj, mpl.image.AxesImage) or isinstance(obj,mpl.collections.QuadMesh)][0]
        
        # vlinecut
        xpos = self.s_xpos.value
        indx = np.abs(x0 - xpos).argmin()# x0 may be a non uniform array
        [self.linev1] = axs[0].plot(x[:,indx],y0,'tab:blue')
        [self.linev2] = axv.plot(w[:,indx],y0,'tab:blue')
        self.indx = indx
        
        # hlinecut
        ypos = self.s_ypos.value
        indy = np.abs(y0 - ypos).argmin()
        [self.lineh1] = axs[0].plot(x0,y[indy,:],'tab:orange')
        [self.lineh2] = axs[1].plot(x0,w[indy,:],'tab:orange')
        self.indy = indy
        
        self.s_gamma.observe(self.on_gamma_change,'value')
        self.s_vlim.observe(self.on_vlim_change,'value')
        self.c_cmap.observe(self.on_cmap_change,'value')
        self.s_xpos.observe(self.on_xpos_change,'value')
        self.s_ypos.observe(self.on_ypos_change,'value')
        self.fig.canvas.mpl_connect('button_press_event', self.on_mouse_click)
        self.b_expMTX.on_click(self.exportMTX)


    
    def on_gamma_change(self,change):
        cmpname = self.c_cmap.value
        if cmpname not in plt.colormaps():
            cmpname = 'seismic'
        g = change['new']
        g = 10.0**(g / 100.0)# to be consistent with qtplot
        if g!= 1:
            self.im.set_cmap(Painter._get_cmap_gamma(cmpname,g,1024))
        else:
            self.im.set_cmap(cmpname)

    def on_cmap_change(self,change):
        cmap = change['new']
        if cmap in plt.colormaps():
            self.im.set_cmap(cmap)
    
    def on_vlim_change(self,change):
        v0,v1 = change['new']
        self.im.set_clim(v0,v1)
    
    def on_xpos_change(self,change):
        xpos = change['new']
        x0 = self.x[0]
        indx = np.abs(x0 - xpos).argmin()# x0 may be a non uniform array
        self.linev1.set_xdata(self.x[:,indx])
        self.linev2.set_xdata(self.w[:,indx])
        self.axv.relim()
        self.axv.autoscale_view()
        self.indx = indx

    def on_ypos_change(self,change):
        ypos = change['new']
        y0 = self.y[:,0]
        indy = np.abs(y0 - ypos).argmin()# x0 may be a non uniform array
        self.lineh1.set_ydata(self.y[indy,:])
        self.lineh2.set_ydata(self.w[indy,:])
        self.axh.relim()
        self.axh.autoscale_view()
        self.indy = indy
    
    def on_mouse_click(self,event):
        x,y = event.xdata,event.ydata
        if self.s_xpos.value != x:
            self.on_xpos_change({'new':x})
        if self.s_ypos.value != y:
            self.on_ypos_change({'new':y})
    
    def exportMTX(self,_):
        self.html_exp.value = 'Saving...'
        fname = os.path.split(self.path)[1]
        fname = os.path.splitext(fname)[0]
        x = self.x
        y = self.y
        w = self.w
        x0 = x[0]
        y0 = y[:,0]
        labels = self.kw['labels']
        # vlincut
        fnamev = fname+'.vcut.%e.mtx'%x[0,self.indx]
        Data2d.saveMTX2d(fnamev,y0[np.newaxis],x[np.newaxis,:,self.indx],w[np.newaxis,:,self.indx],[labels[i] for i in [1,0,2]])
        # hlincut
        fnameh = fname+'.hcut.%e.mtx'%y[self.indy,0]
        Data2d.saveMTX2d(fnameh,x0[np.newaxis],y[[self.indy],:],w[[self.indy],:],labels)
        # 2d data
        fname2d = fname+'.mtx'
        Data2d.saveMTX2d(fname2d,x,y,w,labels)
        self.html_exp.value = 'Files saved:<br>%s<br>%s<br>%s'%(fnamev,fnameh,fname2d)
    
    @staticmethod    
    def play_inline(fPath,**kw):
        '''
        For matplotlib inline mode.
        Generate an interactive 2D plot to play with
        x,y must be uniform spaced, autoflipped.
        '''
        # Data
        x,y,w,labels = read2d(fPath,**kw)
        if 'labels' not in kw:
            kw['labels'] = labels
        x0 = x[0]
        y0 = y[:,0]
        xmin,xmax,dx = x[0,0],x[0,-1],x[0,1]-x[0,0]
        ymin,ymax,dy = y[0,0],y[-1,0],y[1,0]-y[0,0]
        wmin,wmax = np.min(w),np.max(w)
        dw = (wmax-wmin)/20

        # UI
        sxpos = widgets.FloatSlider(value=(xmin+xmax)/2,min=xmin,max=xmax,step=dx,description='x')
        sypos = widgets.FloatSlider(value=(ymin+ymax)/2,min=ymin,max=ymax,step=dy,description='y')
        vb1 = widgets.VBox([sxpos,sypos])
        sgamma = widgets.IntSlider(value=0,min=-100,max=100,step=10,description='gamma')
        svlim = widgets.FloatRangeSlider(value=[wmin,wmax],min=wmin,max=wmax,step=dw,description='limit')
        vb2 = widgets.VBox([sgamma,svlim])
        bexpMTX = widgets.Button(description='To mtx')
        htmlexp = widgets.HTML()
        vb3 = widgets.VBox([bexpMTX,htmlexp])
        ui = widgets.Tab(children=[vb1,vb2,vb3])
        [ui.set_title(i,j) for i,j in zip(range(3), ['linecuts','color','export'])]

        # interactive funcion
        indx,indy = 0,0
        def _play2d(xpos,ypos,gamma,vlim):
            nonlocal indx,indy
            # initialize the figure
            fig, axs = plt.subplots(1,2,figsize=(6.5,2.5),dpi=120)#main plot and h linecut
            plt.subplots_adjust(wspace=0.4)
            axs[1].yaxis.tick_right()
            axs[1].tick_params(axis='x', colors='tab:orange')
            axs[1].tick_params(axis='y', colors='tab:orange')
            axv = fig.add_axes(axs[1].get_position(), frameon=False)#ax vertical linecut
            axv.xaxis.tick_top()
            axv.tick_params(axis='x', colors='tab:blue')
            axv.tick_params(axis='y', colors='tab:blue')
            # plot 2D data
            kw = {}
            kw['gamma'],kw['vmin'],kw['vmax']=gamma,vlim[0],vlim[1]
            Painter.plot2d(x,y,w,fig=fig,ax=axs[0],**kw)
            # vlinecut
            indx = np.abs(x0 - xpos).argmin()# x0 may be a non uniform array
            axs[0].plot(x[:,indx],y0,'tab:blue')
            axv.plot(w[:,indx],y0,'tab:blue')
            # hlinecut
            indy = np.abs(y0 - ypos).argmin()
            axs[0].plot(x0,y[indy,:],'tab:orange')
            axs[1].plot(x0,w[indy,:],'tab:orange')

        def _export(_):
            htmlexp.value = 'Saving...'
            fname = os.path.split(fPath)[1]
            fname = os.path.splitext(fname)[0]
            # vlincut
            fnamev = fname+'.vcut.%e.mtx'%x[0,indx]
            Data2d.saveMTX2d(fnamev,y0[np.newaxis],x[np.newaxis,:,indx],w[np.newaxis,:,indx],[labels[i] for i in [1,0,2]])
            # hlincut
            fnameh = fname+'.hcut.%e.mtx'%y[indy,0]
            Data2d.saveMTX2d(fnameh,x0[np.newaxis],y[[indy],:],w[[indy],:],labels)
            # 2d data
            fname2d = fname+'.mtx'
            Data2d.saveMTX2d(fname2d,x,y,w,labels)
            htmlexp.value = 'Files saved:<br>%s<br>%s<br>%s'%(fnamev,fnameh,fname2d)

        out = widgets.interactive_output(_play2d, {'xpos':sxpos,'ypos':sypos,'gamma':sgamma,'vlim':svlim})
        bexpMTX.on_click(_export)
        display(ui, out)



==> anc/readme_source_data.txt <==
All the source data for 2d maps is included, named the same way as in the panels.
Experimental data are saved in .mtx, which can be viewed using the python notebook included (Paper_figures.ipynb)
Mtx files can also be opened by SPYVIEW: http://nsweb.tn.tudelft.nl/~gsteele/spyview/

